An Efficient Learning Method to Connect Observables

Constructing fast and accurate surrogate models is a key ingredient for making robust predictions in many topics. We introduce a new model, the Multiparameter Eigenvalue Problem (MEP) emulator. The new method connects emulators and can make predictions directly from observables to observables. We present that the MEP emulator can be trained with data from Eigenvector Continuation (EC) and Parametric Matrix Model (PMM) emulators. A simple simulation on a one-dimensional lattice confirms the performance of the MEP emulator. Using $^{28}$O as an example, we also demonstrate that the predictive probability distribution of the target observables can be easily obtained through the new emulator.

==> shared/exactmep.m <==

format long

f = 1;

L = 30*f;

m = 1 / f;
h = -1/(2.0*m);

R2 = 2.0 * f;
c2 = -1 / f;
V2 = @(d1_sqr) c2...
 .* exp(-d1_sqr/R2^2);

r = [0:L^1-1];

x1_1 = mod((r)/L^0,L);

d12_sqr = min(mod(x1_1,L).^2,(L-mod(x1_1,L)).^2);

r_x1_1_m3 = mod(x1_1-3,L)*L^0;
r_x2_1_m3 = mod(x1_1+3,L)*L^0;
r_x1_1_m2 = mod(x1_1-2,L)*L^0;
r_x2_1_m2 = mod(x1_1+2,L)*L^0;
r_x1_1_m1 = mod(x1_1-1,L)*L^0;
r_x2_1_m1 = mod(x1_1+1,L)*L^0;
r_x1_1_p1 = mod(x1_1+1,L)*L^0;
r_x2_1_p1 = mod(x1_1-1,L)*L^0;
r_x1_1_p2 = mod(x1_1+2,L)*L^0;
r_x2_1_p2 = mod(x1_1-2,L)*L^0;
r_x1_1_p3 = mod(x1_1+3,L)*L^0;
r_x2_1_p3 = mod(x1_1-3,L)*L^0;


H02 =  sparse(r_x1_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x1_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x1_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x1_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x1_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x1_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x2_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x2_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x2_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x2_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x2_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x2_1_p3+1,r+1,h) / 90.0;

V02 = spdiags(V2(d12_sqr)',0,L^1,L^1);



r = [0:L^2-1];

x1_1 = mod((r)/L^0,L);
x2_1 = mod((r-x1_1*L^0)/L^1,L);

d12_sqr = min(mod(x2_1-x1_1,L).^2,(L-mod(x2_1-x1_1,L)).^2);
d13_sqr = min(mod(x1_1,L).^2,(L-mod(x1_1,L)).^2);
d23_sqr = min(mod(x2_1,L).^2,(L-mod(x2_1,L)).^2);

r_x1_1_m3 = x2_1*L^1 ...
 + mod(x1_1-3,L)*L^0;
r_x2_1_m3 = mod(x2_1-3,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m3 = mod(x2_1+3,L)*L^1 ...
 + mod(x1_1+3,L)*L^0;
r_x1_1_m2 = x2_1*L^1 ...
 + mod(x1_1-2,L)*L^0;
r_x2_1_m2 = mod(x2_1-2,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m2 = mod(x2_1+2,L)*L^1 ...
 + mod(x1_1+2,L)*L^0;
r_x1_1_m1 = x2_1*L^1 ...
 + mod(x1_1-1,L)*L^0;
r_x2_1_m1 = mod(x2_1-1,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m1 = mod(x2_1+1,L)*L^1 ...
 + mod(x1_1+1,L)*L^0;
r_x1_1_p1 = x2_1*L^1 ...
 + mod(x1_1+1,L)*L^0;
r_x2_1_p1 = mod(x2_1+1,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p1 = mod(x2_1-1,L)*L^1 ...
 + mod(x1_1-1,L)*L^0;
r_x1_1_p2 = x2_1*L^1 ...
 + mod(x1_1+2,L)*L^0;
r_x2_1_p2 = mod(x2_1+2,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p2 = mod(x2_1-2,L)*L^1 ...
 + mod(x1_1-2,L)*L^0;
r_x1_1_p3 = x2_1*L^1 ...
 + mod(x1_1+3,L)*L^0;
r_x2_1_p3 = mod(x2_1+3,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p3 = mod(x2_1-3,L)*L^1 ...
 + mod(x1_1-3,L)*L^0;

H03 =  sparse(r_x1_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x1_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x1_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x1_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x1_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x1_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x2_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x2_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x2_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x2_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x2_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x2_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x3_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x3_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x3_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x3_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x3_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x3_1_p3+1,r+1,h) / 90.0;


V03 = spdiags(V2(d12_sqr)',0,L^2,L^2) ...
 + spdiags(V2(d13_sqr)',0,L^2,L^2) ...
 + spdiags(V2(d23_sqr)',0,L^2,L^2) ;

epsilon = -1e-126;

M0 = kron(V02+epsilon* speye(L), -speye(L^2));

M10 = kron(H02,V03) -kron(V02,H03);

M11 = kron(speye(L^1),V03);



c = -4:0.025:0.1;
nmax = 100;

for(n = 1:length(c)) 
    c(n)
    [vector,eigenvalue]=eigs(M10 +c(n)*M11 , M0,nmax, 3.125*c(n));
    eigenvalue(1)
    eigenvalue(nmax,nmax)
    if n == 1
        vecs = vector(:,1);
        eig = diag(eigenvalue);
    else
    vecs = cat(2,vecs, vector(:,1));
    eig = cat(2,eig, diag(eigenvalue));
    endif
    
endfor

save -ascii "eigexc" eig;


==> shared/mevtrain.m <==

format long

f = 4;

L = 30 * f;

m = 1 / f;
h = -1/(2.0*m);

R2 = 2.0 * f;
c2 = -1 / f;
V2 = @(d1_sqr) c2...
 .*( exp(-d1_sqr/R2^2 ) );

r = [0:L^1-1];

x1_1 = mod((r)/L^0,L);


cvalid=[-4.5,-3.5,-3,-2.5,-1.5,-0.5,-0.4,-0.3,-0.2,0.2,0.3,0.5, 1.,2.,3,4,5];
ctrain=[ -0.5,1,2,3,4,5];
d12_sqr = min(mod(x1_1,L).^2,(L-mod(x1_1,L)).^2);

r_x1_1_m3 = mod(x1_1-3,L)*L^0;
r_x2_1_m3 = mod(x1_1+3,L)*L^0;
r_x1_1_m2 = mod(x1_1-2,L)*L^0;
r_x2_1_m2 = mod(x1_1+2,L)*L^0;
r_x1_1_m1 = mod(x1_1-1,L)*L^0;
r_x2_1_m1 = mod(x1_1+1,L)*L^0;
r_x1_1_p1 = mod(x1_1+1,L)*L^0;
r_x2_1_p1 = mod(x1_1-1,L)*L^0;
r_x1_1_p2 = mod(x1_1+2,L)*L^0;
r_x2_1_p2 = mod(x1_1-2,L)*L^0;
r_x1_1_p3 = mod(x1_1+3,L)*L^0;
r_x2_1_p3 = mod(x1_1-3,L)*L^0;

H0 =  sparse(r_x1_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x1_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x1_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x1_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x1_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x1_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x2_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x2_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x2_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x2_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x2_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x2_1_p3+1,r+1,h) / 90.0;

V = spdiags(V2(d12_sqr)',0,L^1,L^1);

O.maxiter = 100000;

c = ctrain;

for( n = 1:length(c) )
    [vector,eigenvalue]=eigs(H0+c(n)*V,1, 'SA');
    if n == 1
        vecs = vector(:,1);
        eig = eigenvalue(1);
    else
    vecs = cat(2,vecs, vector(:,1));
    eig = cat(2,eig, eigenvalue(1));
    endif
endfor

Hr = vecs' * H0 * vecs;
Vr = vecs' * V * vecs;
Nr = vecs' * vecs;
save -ascii "V2" Vr;
save -ascii "H2" Hr;
save -ascii "N2" Nr;
save -ascii "eig2" eig;



c = -cvalid;

for( n = 1:length(c) )
    [vector,eigenvalue]=eigs((H0+c(n)*V),1, 'SA');
    if n == 1
        vecs = vector(:,1);
        eig = eigenvalue(1);
    else
    vecs = cat(2,vecs, vector(:,1));
    eig = cat(2,eig, eigenvalue(1));
    endif
endfor


save -ascii "eig2ref" eig;



r = [0:L^2-1];

x1_1 = mod((r)/L^0,L);
x2_1 = mod((r-x1_1*L^0)/L^1,L);

d12_sqr = min(mod(x2_1-x1_1,L).^2,(L-mod(x2_1-x1_1,L)).^2);
d13_sqr = min(mod(x1_1,L).^2,(L-mod(x1_1,L)).^2);
d23_sqr = min(mod(x2_1,L).^2,(L-mod(x2_1,L)).^2);

r_x1_1_m3 = x2_1*L^1 ...
 + mod(x1_1-3,L)*L^0;
r_x2_1_m3 = mod(x2_1-3,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m3 = mod(x2_1+3,L)*L^1 ...
 + mod(x1_1+3,L)*L^0;
r_x1_1_m2 = x2_1*L^1 ...
 + mod(x1_1-2,L)*L^0;
r_x2_1_m2 = mod(x2_1-2,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m2 = mod(x2_1+2,L)*L^1 ...
 + mod(x1_1+2,L)*L^0;
r_x1_1_m1 = x2_1*L^1 ...
 + mod(x1_1-1,L)*L^0;
r_x2_1_m1 = mod(x2_1-1,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_m1 = mod(x2_1+1,L)*L^1 ...
 + mod(x1_1+1,L)*L^0;
r_x1_1_p1 = x2_1*L^1 ...
 + mod(x1_1+1,L)*L^0;
r_x2_1_p1 = mod(x2_1+1,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p1 = mod(x2_1-1,L)*L^1 ...
 + mod(x1_1-1,L)*L^0;
r_x1_1_p2 = x2_1*L^1 ...
 + mod(x1_1+2,L)*L^0;
r_x2_1_p2 = mod(x2_1+2,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p2 = mod(x2_1-2,L)*L^1 ...
 + mod(x1_1-2,L)*L^0;
r_x1_1_p3 = x2_1*L^1 ...
 + mod(x1_1+3,L)*L^0;
r_x2_1_p3 = mod(x2_1+3,L)*L^1 ...
 + x1_1*L^0;
r_x3_1_p3 = mod(x2_1-3,L)*L^1 ...
 + mod(x1_1-3,L)*L^0;

H0 =  sparse(r_x1_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x1_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x1_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x1_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x1_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x1_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x2_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x2_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x2_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x2_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x2_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x2_1_p3+1,r+1,h) / 90.0 ...
 + sparse(r_x3_1_m3+1,r+1,h) / 90.0 ...
 + (-3.0) * sparse(r_x3_1_m2+1,r+1,h) / 20.0 ...
 + 3.0 * sparse(r_x3_1_m1+1,r+1,h) / 2.0 ...
 + (-49.0) * sparse(r+1,r+1,h) / 18.0 ...
 + 3.0 * sparse(r_x3_1_p1+1,r+1,h) / 2.0 ...
 + (-3.0) * sparse(r_x3_1_p2+1,r+1,h) / 20.0 ...
 + sparse(r_x3_1_p3+1,r+1,h) / 90.0;

V = spdiags(V2(d12_sqr)',0,L^2,L^2) ...
 + spdiags(V2(d13_sqr)',0,L^2,L^2) ...
 + spdiags(V2(d23_sqr)',0,L^2,L^2) ;

O.maxiter = 100000;





c = ctrain; 

for( n = 1:length(c) )
    [vector,eigenvalue]=eigs(H0+c(n)*V,1, 'SA');
    if n == 1
        vecs = vector(:,1);
        eig = eigenvalue(1);
    else
    vecs = cat(2,vecs, vector(:,1));
    eig = cat(2,eig, eigenvalue(1));
    endif
endfor

Hr = vecs' * H0 * vecs;
Vr = vecs' * V * vecs;
Nr = vecs' * vecs;
save -ascii "V3" Vr;
save -ascii "H3" Hr;
save -ascii "N3" Nr;
save -ascii "eig3" eig;


c = -cvalid;

for(n = 1:length(c))
    [vector,eigenvalue]=eigs(H0+c(n)*V,1, 'SA');
    if n == 1
        vecs = vector(:,1);
        eig = eigenvalue(1);
    else
    vecs = cat(2,vecs, vector(:,1));
    eig = cat(2,eig, eigenvalue(1));
    endif
endfor


save -ascii "eig3ref" eig;
